Improving Hierarchy Storage for Video Streaming in Cloud

Frequently accessed video streams are pre-transcoded into several formats to satisfy the characteristics of all display devices. Storing several video stream formats imposes a high cost on video stream providers using the old classical way. Alternatively, cloud providers offer a high flexibility of using their services and at a low cost relatively. Therefore, video stream companies adopted cloud technology to store their video streams. Generally, having all video streams stored in one type of cloud storage, the cost rises gradually. More importantly, the variation of the access pattern to frequently accessed video streams impacts negatively the storage cost and increases it significantly. To optimize storage usage and lower its cost, we propose a method that manages the cloud hierarchy storage. Particularly, we develop an algorithm that operates on parts of different videos that are frequently accessed and stores them in their suitable storage type cloud. Experiments came up with promising results on reducing the cost of using cloud storage by 18.75 %.

==> views.py <==
from scipy.stats import norm
import matplotlib.mlab as mlab
import numpy as np
import matplotlib.pyplot as plt
import scipy.stats as stats
import pylab as pl

data = np.loadtxt('views.txt')





(mu, sigma) = norm.fit(data)

# the histogram of the data
n, bins, patches = plt.hist(data, 60, normed=1, facecolor='blue', alpha=0.75)

# add a 'best fit' line
y = mlab.normpdf( bins, mu, sigma)
l = plt.plot(bins, y, 'r-', linewidth=2)

#plot
plt.xlabel('GOP size')
#plt.ylabel('Probability')
#plt.title(r'$\mathrm{Histogram\ of\ IQ:}\ \mu=%.3f,\ \sigma=%.3f$' %(mu, sigma))
#plt.grid(True)

plt.show()
